A Tale of Tidal Tails in the Milky Way

Hundreds of globular clusters and dwarf galaxies encircle the Milky Way. Many of these systems have undergone partial disruption due to tidal forces, littering the halo with stellar streams. These tidal tails are sensitive to the Galactic potential, facilitating an excellent laboratory to investigate Galaxy formation and evolution, as well as local chemical signatures of differing star formation environments. To better understand the emergence of the Milky Way, this thesis examines the dynamics and chemistry of a number of known stellar streams.

==> kill.topdf.sh <==
ps -ef | grep topdf | grep -v grep | awk '{print $2}' | xargs kill -9
rm -f *.aux *.lof *.lot *.toc


==> topdf.sh <==
#!/bin/bash

# necessary to add more chapters to this list as you need them
export TEXINPUTS="`pwd`/introduction//:`pwd`/chapter1//:`pwd`/chapter2//:`pwd`/chapter3//:`pwd`/chapter4//:`pwd`/conclusions//:`pwd`/appendices//:`pwd`:"

TEX_CMD='pdflatex '
TEX_OPTS = ''

${TEX_CMD} ${TEX_OPTS} thesis.tex || exit 1
bibtex thesis || exit 1
${TEX_CMD} ${TEX_OPTS} thesis.tex || exit 1
${TEX_CMD} ${TEX_OPTS} thesis.tex || exit 1
${TEX_CMD} ${TEX_OPTS} thesis.tex || exit 1
${TEX_CMD} ${TEX_OPTS} thesis.tex || exit 1
rm *.aux
mv thesis.* output/.
mv output/thesis.tex .
cp output/thesis.pdf .


